A Generalized Framework for Rapid Polarization Response Generation in Wide Field-of-View Compton Polarimeters

Polarimetry is the most direct probe of the unsettled radiation mechanism and magnetic field structure of gamma-ray burst (GRB) prompt emission at the energies where it peaks, tens of keV to about 1 MeV. Compton polarimeters use the azimuthal scattering angle distribution (ASAD), a 180 degree modulation on axis. GRB measurements have largely relied on the on-axis modulation factor $\mu_{100}$. For a wide field-of-view planar polarimeter, GRBs arrive off axis, where the Klein-Nishina projection adds harmonics to the ASAD. Muleri (2014) described this projection and evaluated it in a low-energy expansion for X-rays. We evaluate it numerically without approximation over the whole prompt-emission energy band for any incidence and polarization angles, quantify the off-axis harmonics a single modulation factor cannot capture, and verify the model against GEANT4 simulations of an ideal polarimeter. We also include the effect of the detection threshold on the ASAD. With POLAR as the case study, we present two modes that build the full polarization response with at least 95 percent fewer Monte Carlo simulations. Mode 1 takes only the unpolarized simulation per energy and recovers the polarization measured with POLAR's full GEANT4 responses for all but the brightest GRBs, where it underestimates the polarization degree. Mode 2 adds two polarized simulations per energy at distinct angles and reproduces the simulated ASADs to their statistical noise and the polarization of every GRB tested. Both modes are released as open-source software for any planar Compton polarimeter.

==> fig06int/asad_engine.js <==
// asad_engine.js: the transformed Klein-Nishina quadrature of the paper in
// JavaScript, so that every slider value of the interactive figure is
// computed, not looked up. The rotation between the photon frame and the
// detector frame is R = Rz(phi_o) Ry(delta) Rz(lambda) (Section 3.1); the
// polar integral over the transformed angle uses fixed-order Gauss-Legendre
// quadrature (GL_N nodes on each of GL_PANELS equal panels of [0, pi]); the
// azimuth grid is fixed (N_ETA points over [0, 360) degrees); the curves
// are normalized so that mean(F) * 2 pi = 1. The error-function gate of
// Section 4.1 (weight = Phi((min(E_e, E'_gamma) - mu) / sigma)) is optional
// and off by default. Harmonic amplitudes follow the Fourier definition of
// the paper: A_k = (2/L) sum F cos(k phi) dphi, B_k likewise, relative
// amplitude a_k = sqrt(A_k^2 + B_k^2) / (A_0 / 2). Beside the two curves the
// integrator returns the coincidence acceptance of the gate (the gated
// unpolarized integral over the ungated one, unity without a gate), and
// mu100OnAxis evaluates the on-axis modulation factor of Equation 6 on the
// same nodes, with the response taken as the unpolarized Klein-Nishina
// scattering rate times the gate weight (unity without a gate).
(function (root) {
  "use strict";
  var GL_X = [-0.9993050417357722, -0.9963401167719552, -0.9910133714767443, -0.983336253884626, -0.973326827789911, -0.9610087996520537, -0.9464113748584028, -0.9295691721319396, -0.9105221370785028, -0.8893154459951141, -0.8659993981540928, -0.8406292962525804, -0.8132653151227975, -0.7839723589433414, -0.7528199072605319, -0.7198818501716109, -0.6852363130542333, -0.6489654712546573, -0.6111553551723933, -0.571895646202634, -0.5312794640198946, -0.48940314570705296, -0.4463660172534641, -0.4022701579639916, -0.3572201583376681, -0.31132287199021097, -0.2646871622087674, -0.21742364374000708, -0.1696444204239928, -0.12146281929612056, -0.07299312178779904, -0.024350292663424436, 0.024350292663424436, 0.07299312178779904, 0.12146281929612056, 0.1696444204239928, 0.21742364374000708, 0.2646871622087674, 0.31132287199021097, 0.3572201583376681, 0.4022701579639916, 0.4463660172534641, 0.48940314570705296, 0.5312794640198946, 0.571895646202634, 0.6111553551723933, 0.6489654712546573, 0.6852363130542333, 0.7198818501716109, 0.7528199072605319, 0.7839723589433414, 0.8132653151227975, 0.8406292962525804, 0.8659993981540928, 0.8893154459951141, 0.9105221370785028, 0.9295691721319396, 0.9464113748584028, 0.9610087996520537, 0.973326827789911, 0.983336253884626, 0.9910133714767443, 0.9963401167719552, 0.9993050417357722];
  var GL_W = [0.0017832807216947876, 0.004147033260562909, 0.006504457968979647, 0.008846759826364382, 0.011168139460131383, 0.013463047896718983, 0.0157260304760251, 0.017951715775697288, 0.02013482315353001, 0.02227017380838306, 0.0243527025687111, 0.026377469715054443, 0.02833967261425958, 0.030234657072402544, 0.03205792835485141, 0.03380516183714142, 0.03547221325688228, 0.037055128540240095, 0.038550153178615515, 0.039953741132720356, 0.04126256324262339, 0.04247351512365359, 0.043583724529323395, 0.0445905581637565, 0.045491627927418045, 0.04628479658131434, 0.046968182816209944, 0.04754016571483023, 0.047999388596458255, 0.04834476223480293, 0.04857546744150342, 0.0486909570091397, 0.0486909570091397, 0.04857546744150342, 0.04834476223480293, 0.047999388596458255, 0.04754016571483023, 0.046968182816209944, 0.04628479658131434, 0.045491627927418045, 0.0445905581637565, 0.043583724529323395, 0.04247351512365359, 0.04126256324262339, 0.039953741132720356, 0.038550153178615515, 0.037055128540240095, 0.03547221325688228, 0.03380516183714142, 0.03205792835485141, 0.030234657072402544, 0.02833967261425958, 0.026377469715054443, 0.0243527025687111, 0.02227017380838306, 0.02013482315353001, 0.017951715775697288, 0.0157260304760251, 0.013463047896718983, 0.011168139460131383, 0.008846759826364382, 0.006504457968979647, 0.004147033260562909, 0.0017832807216947876];
  var GL_PANELS = 4;
  var N_ETA = 360;
  var MEC2 = 511.0;

  function erf(x) {
    // series for |x| <= 2.5, continued fraction for erfc beyond; double precision
    var s = x < 0 ? -1 : 1; x = Math.abs(x);
    if (x > 6) return s;
    if (x <= 2.5) {
      var sum = x, term = x, n = 0, x2 = x * x;
      while (n < 200) {
        n += 1;
        term *= -x2 / n;
        var add = term / (2 * n + 1);
        sum += add;
        if (Math.abs(add) < 1e-17 * Math.abs(sum)) break;
      }
      return s * 2 / Math.sqrt(Math.PI) * sum;
    }
    // erfc(x) = exp(-x^2)/sqrt(pi) * 1/(x + 1/2/(x + 1/(x + 3/2/(x + ...)))) (Lentz)
    var tiny = 1e-300, f = x, C = x, D = 0, k;
    for (k = 1; k < 200; k++) {
      var a = k / 2, b = x;
      D = b + a * D; if (Math.abs(D) < tiny) D = tiny; D = 1 / D;
      C = b + a / C; if (Math.abs(C) < tiny) C = tiny;
      var delta = C * D; f *= delta;
      if (Math.abs(delta - 1) < 1e-16) break;
    }
    var erfc = Math.exp(-x * x) / Math.sqrt(Math.PI) / f;
    return s * (1 - erfc);
  }

  function transMatrix(deltaRad, phi0Rad, lambdaRad) {
    var cl = Math.cos(lambdaRad), sl = Math.sin(lambdaRad);
    var cd = Math.cos(deltaRad), sd = Math.sin(deltaRad);
    var cp = Math.cos(phi0Rad), sp = Math.sin(phi0Rad);
    var a31 = sd * cl, a32 = sd * sl, a33 = cd;
    var a13 = -cp * sd, a23 = sp * sd;
    var a11 = cp * a33 * cl - sp * sl, a12 = cp * a33 * sl + sp * cl;
    var a21 = -sp * a33 * cl - cp * sl, a22 = -sp * a33 * sl + cp * cl;
    return [a11, a12, a13, a21, a22, a23, a31, a32, a33];
  }

  // The polar nodes and weights over the GL_PANELS panels of [0, pi].
  function nodes() {
    var theta = [], w = [], half = 0.5 * Math.PI / GL_PANELS, p, q;
    for (p = 0; p < GL_PANELS; p++) {
      var mid = (p + 0.5) * Math.PI / GL_PANELS;
      for (q = 0; q < GL_X.length; q++) { theta.push(mid + half * GL_X[q]); w.push(half * GL_W[q]); }
    }
    return { theta: theta, w: w };
  }

  // The gate weight at one node: Phi((min(E_e, E'_gamma) - mu) / sigma), the erf gate of Section 4.1.
  function gateWeight(E, frac, mu, sgRoot2) {
    var Ep = E * frac, T = E - Ep, m = Math.min(T, Ep);
    return 0.5 * (1 + erf((m - mu) / sgRoot2));
  }

  // Returns {eta (deg), pol, unp, acceptance} normalized curves. gate: null or {mu, sigma} in keV.
  // acceptance is the gated unpolarized integral over the ungated one (1 without a gate).
  function asad(E, deltaDeg, lambdaDeg, phi0Deg, gate) {
    var eps = E / MEC2;
    var R = transMatrix(deltaDeg * Math.PI / 180, phi0Deg * Math.PI / 180, lambdaDeg * Math.PI / 180);
    var a11 = R[0], a12 = R[1], a13 = R[2], a21 = R[3], a22 = R[4], a23 = R[5], a31 = R[6], a32 = R[7], a33 = R[8];
    var eta = new Array(N_ETA), pol = new Array(N_ETA), unp = new Array(N_ETA), i, q;
    var nd = nodes(), theta = nd.theta, w = nd.w;
    var st = theta.map(Math.sin), ct = theta.map(Math.cos);
    var useGate = gate && gate.sigma > 0, mu = useGate ? gate.mu : 0, sg = useGate ? gate.sigma * Math.SQRT2 : 1;
    var gatedSum = 0, ungatedSum = 0;
    for (i = 0; i < N_ETA; i++) {
      var phi = (i * 360.0 / N_ETA) * Math.PI / 180;
      var cphi = Math.cos(phi), sphi = Math.sin(phi);
      var C1 = cphi * a31 + sphi * a32, X1 = cphi * a11 + sphi * a12, Y1 = cphi * a21 + sphi * a22;
      var sp_ = 0, su_ = 0, su0 = 0;
      for (q = 0; q < theta.length; q++) {
        var s = st[q], c = ct[q];
        var cosTheta = -(s * C1 - c * a33);
        var xsq = (s * X1 - c * a13) * (s * X1 - c * a13);
        var ysq = (s * Y1 - c * a23) * (s * Y1 - c * a23);
        var frac = 1 / (1 + eps * (1 - cosTheta));
        var common = frac + frac * frac * frac;
        var f2 = frac * frac;
        var g = useGate ? gateWeight(E, frac, mu, sg) : 1;
        var dunp = (common - f2 * (xsq + ysq)) * s;
        sp_ += w[q] * (common - 2 * f2 * xsq) * s * g;
        su_ += w[q] * dunp * g;
        su0 += w[q] * dunp;
      }
      eta[i] = i * 360.0 / N_ETA; pol[i] = sp_; unp[i] = su_;
      gatedSum += su_; ungatedSum += su0;
    }
    return { eta: eta, pol: normalize(pol), unp: normalize(unp), acceptance: ungatedSum > 0 ? gatedSum / ungatedSum : 0 };
  }

  // Equation 6 on axis: mu_100 = int mu_max(E, theta) Response(E, theta) dtheta / int Response(E, theta) dtheta,
  // with mu_max = sin^2 theta / (E'/E + E/E' - sin^2 theta) (Equation 5) and the response the unpolarized
  // Klein-Nishina scattering rate (E'/E)^2 (E'/E + E/E' - sin^2 theta) sin theta times the gate weight
  // (unity without a gate), on the same quadrature nodes as the curves.
  function mu100OnAxis(E, gate) {
    var eps = E / MEC2, nd = nodes(), theta = nd.theta, w = nd.w, q;
    var useGate = gate && gate.sigma > 0, mu = useGate ? gate.mu : 0, sg = useGate ? gate.sigma * Math.SQRT2 : 1;
    var num = 0, den = 0;
    for (q = 0; q < theta.length; q++) {
      var s = Math.sin(theta[q]), c = Math.cos(theta[q]), s2 = s * s;
      var frac = 1 / (1 + eps * (1 - c));
      var kn = frac + 1 / frac - s2;
      var muMax = s2 / kn;
      var g = useGate ? gateWeight(E, frac, mu, sg) : 1;
      var response = frac * frac * kn * s * g;
      num += w[q] * muMax * response;
      den += w[q] * response;
    }
    return den > 0 ? num / den : NaN;
  }

  function normalize(f) {
    var m = 0, i; for (i = 0; i < f.length; i++) m += f[i]; m /= f.length;
    var norm = m * 2 * Math.PI;
    if (norm <= 1e-12) return f.map(function () { return 0; });
    return f.map(function (v) { return v / norm; });
  }

  function combine(pol, unp, Pi) { return pol.map(function (v, i) { return Pi * v + (1 - Pi) * unp[i]; }); }

  // The divided ASAD: the fully polarized curve over the unpolarized one, pointwise (zero where the unpolarized curve vanishes).
  function ratio(pol, unp) { return pol.map(function (v, i) { return unp[i] > 0 ? v / unp[i] : 0; }); }

  // Fourier terms of a curve on the uniform grid (degrees); returns amplitudes [A0/2, C1..Ck], phases [0, p1..pk]
  function fourier(counts, etaDeg, kmax) {
    var L = 360.0, dphi = etaDeg[1] - etaDeg[0], n = counts.length, k, i;
    var A0 = 0; for (i = 0; i < n; i++) A0 += counts[i] * dphi; A0 *= 2 / L;
    var amp = [A0 / 2], ph = [0];
    for (k = 1; k <= kmax; k++) {
      var An = 0, Bn = 0;
      for (i = 0; i < n; i++) { var r = etaDeg[i] * Math.PI / 180; An += counts[i] * Math.cos(k * r) * dphi; Bn += counts[i] * Math.sin(k * r) * dphi; }
      An *= 2 / L; Bn *= 2 / L;
      amp.push(Math.sqrt(An * An + Bn * Bn)); ph.push(Math.atan2(Bn, An));
    }
    return { amplitudes: amp, phases: ph };
  }

  function harmonic(k, four, etaDeg) {
    return etaDeg.map(function (e) { return four.amplitudes[k] * Math.cos(k * e * Math.PI / 180 - four.phases[k]); });
  }

  root.ASAD = { asad: asad, combine: combine, ratio: ratio, fourier: fourier, harmonic: harmonic, transMatrix: transMatrix, mu100OnAxis: mu100OnAxis, erf: erf, N_ETA: N_ETA };
})(typeof module !== "undefined" ? module.exports : window);

